Yadism: Yet Another Deep-Inelastic Scattering Module

We present yadism, a library for the evaluation of both polarized and unpolarized deep-inelastic scattering (DIS) structure functions and cross sections up to N$^3$LO in perturbative QCD. The package provides computations of observables in fixed-flavor and zero-mass variable flavor number schemes. The implementation of the general mass variable flavor number schemes is supported through the high virtuality limits for the heavy flavor coefficients. In addition, yadism provides a set of tools for the generation of interpolation grids in the PDF-independent PineAPPL format, allowing to test the PDF dependence on any DIS observable without needing to rerun the computation. This work is part of an ongoing effort to standardize the format of theory predictions in high-energy physics within the pineline framework. The code is open source, written in Python and documented to facilitate usage, integrations, and further extensions. Finally, the code has been benchmarked against the widely used APFEL++ and QCDNUM libraries.

==> anc/NLO-CC-IC.m <==
(*
NLO CC IC coefficient functions
===============================
Thanks to K. Kudashkin for providing us with the calculation.

Notation
--------
delta: Dirac delta distribution
P1: (1/(1-\[Zeta]))_+ distribution
P2: (Log[1-\[Zeta]]/(1-\[Zeta]))_+ distribution
y: -Q^2/m_c^2
LO/VERTEX: these are just helper markers
*)

(* coefficient function for 2 F_1(x,Q^2) *)
F1 = LO[e^2] (delta[
    1 - \[Zeta]] + (-1/((y - \[Zeta]) (y - \[Zeta]^2)^3)
         P2 (y^4 + y^2 (-13 + (-8 + y) y) \[Zeta]^2 + 
           8 y (3 + 5 y) \[Zeta]^3 - 2 (5 + 8 y (4 + y)) \[Zeta]^4 + 
           8 (3 + 5 y) \[Zeta]^5 + (-13 + (-8 + 
                 y) y) \[Zeta]^6 + \[Zeta]^8) + 
      P1 ((y^3 - 6 y^2 (2 + y) \[Zeta] + 
          y (38 + (27 - 2 y) y) \[Zeta]^2 + 
          4 (-5 + 2 (-10 + y) y) \[Zeta]^3 + (38 + (27 - 
                2 y) y) \[Zeta]^4 - 6 (2 + y) \[Zeta]^5 + \[Zeta]^6)/(
         2 (y - \[Zeta]) (y - \[Zeta]^2)^2) + 
         1/((y - \[Zeta]) (y - \[Zeta]^2)^3) (y^4 + 
             y^2 (-13 + (-8 + y) y) \[Zeta]^2 + 
             8 y (3 + 5 y) \[Zeta]^3 - 
             2 (5 + 8 y (4 + y)) \[Zeta]^4 + 
             8 (3 + 5 y) \[Zeta]^5 + (-13 + (-8 + 
                   y) y) \[Zeta]^6 + \[Zeta]^8) Log[1 - y/\[Zeta]]) + 
      delta[1 - \[Zeta]] (-(5/2) - (2 \[Pi]^2)/
         3 + (3/2 - 1/y) Log[1 - y] + 
         2 PolyLog[2, y/(-1 + y)])) VERTEX[(alphaS CF)/(2 \[Pi])])

(* coefficient function for 1/x F_2(x,Q^2) *)
F2 = LO[(e^2 (-1 + y))/
  y] (delta[
    1 - \[Zeta]] + (1/((-1 + y) (y - \[Zeta]) (y - \[Zeta]^2)^3)
        P2 (\[Zeta]^6 (5 + (-4 + \[Zeta]) \[Zeta]) - 
          y^5 (1 + \[Zeta]^2) + 
          y^4 (1 + \[Zeta] (-8 + 21 \[Zeta] - 4 \[Zeta]^3)) + 
          y^2 \[Zeta]^2 (5 + (-2 + \[Zeta]) \[Zeta] (34 + 
                7 \[Zeta] (-10 + 3 \[Zeta]))) - 
          y^3 \[Zeta] (4 + \[Zeta] (-47 + \[Zeta] (112 - 
                   50 \[Zeta] + \[Zeta]^3))) - 
          y \[Zeta]^4 (-20 + \[Zeta] (68 + \[Zeta] (-47 + \[Zeta] (8 \
+ \[Zeta]))))) + 
      P1 (1/(2 (-1 + 
             y) (y - \[Zeta]) (y - \[Zeta]^2)^2) (y^3 (3 + y) - 
            2 y^2 (5 + y (22 + y)) \[Zeta] + 
            y^2 (111 + (83 - 6 y) y) \[Zeta]^2 - 
            8 y (5 + y (28 + y)) \[Zeta]^3 + 
            y (111 + (83 - 6 y) y) \[Zeta]^4 - 
            2 (5 + y (22 + y)) \[Zeta]^5 + (3 + y) \[Zeta]^6) + 
         1/((-1 + 
             y) (y - \[Zeta]) (y - \[Zeta]^2)^3) (-\[Zeta]^6 (5 + (-4 \
+ \[Zeta]) \[Zeta]) + y^5 (1 + \[Zeta]^2) + 
             y^4 (-1 + \[Zeta] (8 - 21 \[Zeta] + 4 \[Zeta]^3)) + 
             y^2 \[Zeta]^2 (-5 - (-2 + \[Zeta]) \[Zeta] (34 + 
                   7 \[Zeta] (-10 + 3 \[Zeta]))) + 
             y^3 \[Zeta] (4 + \[Zeta] (-47 + \[Zeta] (112 - 
                    50 \[Zeta] + \[Zeta]^3))) + 
             y \[Zeta]^4 (-20 + \[Zeta] (68 + \[Zeta] (-47 + \[Zeta] \
(8 + \[Zeta]))))) Log[1 - y/\[Zeta]]) + 
      delta[1 - \[Zeta]] (-(5/2) - (2 \[Pi]^2)/3 + 3/2 Log[1 - y] + 
         2 PolyLog[2, y/(-1 + y)])) VERTEX[(alphaS CF)/(2 \[Pi])])

(* coefficient function for F_3(x,Q^2) *)
F3 = LO[e^2] (delta[
    1 - \[Zeta]] + (-((
       P2 (y^3 + y (-3 + (-7 + y) y) \[Zeta]^2 + 
          16 y \[Zeta]^3 + (-3 + (-7 + 
                y) y) \[Zeta]^4 + \[Zeta]^6))/((y - \[Zeta]) (y - \
\[Zeta]^2)^2)) + 
      P1 (1/2 (-3 (2 + y) + (7 (-1 + y) y)/(y - \[Zeta]) - \[Zeta] - (
            4 y (-3 + y + 2 \[Zeta]))/(y - \[Zeta]^2)) + ((y^3 + 
            y (-3 + (-7 + y) y) \[Zeta]^2 + 
            16 y \[Zeta]^3 + (-3 + (-7 + 
                  y) y) \[Zeta]^4 + \[Zeta]^6) Log[
           1 - y/\[Zeta]])/((y - \[Zeta]) (y - \[Zeta]^2)^2)) + 
      delta[1 - \[Zeta]] (-(5/2) - (2 \[Pi]^2)/
         3 + (3/2 - 1/y) Log[1 - y] + 
         2 PolyLog[2, y/(-1 + y)])) VERTEX[(alphaS CF)/(2 \[Pi])])

